Negative heat capacities in spherically symmetric sectors of $d$-matrix quantum mechanics

We consider the $SO(d)$ and $O(d)$ invariant sectors of the bosonic $d$-matrix harmonic oscillator with $U(N)$ gauge symmetry. The micro-canonical degeneracy $\mathcal{Z}( N , d , k )$ for fixed energy $k$ is expressed as a pairing between an $N$-dependent vector and a $d$-dependent vector in the space of partitions of the integer $k$. This pairing formula is derived by counting invariant words in multi-matrix variables $X^i_{j,a}$, using properties of Clebsch-Gordan multiplicities (Kronecker coefficients) for the symmetric group $S_k$, Schur-Weyl duality and harmonic analysis on the homogeneous space $U(d)/SO(d)$. Analytic formulae for large $N$ and $k$ with $ k \le N $ are obtained using group integrals over $U(N)$ and $SO(d)$ (or $ O(d)$). The micro-canonical heat capacity in this regime is negative and turns positive, at a critical value $k_{\rm crit}$, due to finite $N$ modifications to the counting, thus forming what we denote as a characteristic caloric fold in the $ E $ versus $T$ curve. Data from the pairing formula is well fitted by $k_{\rm crit} \sim { N^2 \over 4 }$ for small values of $d$. A derivation of this large $N$ formula is given using a matrix model approximation and semi-classical analysis of the eigenvalue density. The large $N,d$ limit of the degeneracies reveals a key role for ribbon graph combinatorics. The caloric fold is also notably a property of black hole thermodynamics in anti-de-Sitter spaces. We propose the spherically symmetric \(SO(d)\) and \(O(d)\) invariant sectors of \(d\)-matrix quantum mechanics as tractable matrix systems for capturing key features of dual descriptions of black-hole thermodynamics.

==> anc/Orthog-UN-CharacterSumPairing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b4bf730b-20ed-48e1-8696-c1205b705e41",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.all import *\n",
    "from collections import Counter\n",
    "\n",
    "Sym = SymmetricFunctions(QQ)\n",
    "s = Sym.schur()\n",
    "p = Sym.power()\n",
    "\n",
    "def z_of_mu(mu):\n",
    "    c = Counter(mu)\n",
    "    z = 1\n",
    "    for i, m in c.items():\n",
    "        z *= (i**m) * factorial(m)\n",
    "    return ZZ(z)\n",
    "\n",
    "# ----------------------------\n",
    "#  A(k,d) and K_k(d) machinery\n",
    "# ----------------------------\n",
    "\n",
    "def A_partitions(k, d):\n",
    "    \"\"\"\n",
    "    A(k,d) used in the definition of Phi (  d , k , p ) :\n",
    "      - even sector: S = 2*T where T ⊢ k/2, length(T) <= d  (so length(S) <= d, all parts even)\n",
    "      - odd  sector: S = 2*T + (1,1,...,1) (d, times) where T ⊢ (k-d)/2, length(T) <= d,\n",
    "                    padded with zeros to length exactly d (so length(S) = d, all parts odd)\n",
    "    \"\"\"\n",
    "    k = int(k); d = int(d)\n",
    "    A = []\n",
    "\n",
    "    # even sector\n",
    "    if k % 2 == 0:\n",
    "        m = k // 2\n",
    "        for T in Partitions(m, max_length=d):\n",
    "            A.append(tuple(Partition([2*x for x in T])))\n",
    "\n",
    "    # odd sector: requires k >= d and k ≡ d (mod 2)\n",
    "    if k >= d and (k - d) % 2 == 0:\n",
    "        m = (k - d) // 2\n",
    "        for T in Partitions(m, max_length=d):\n",
    "            T = list(T) + [0]*(d - len(T))          # pad to length exactly d\n",
    "            A.append(tuple(Partition([2*x + 1 for x in T])))\n",
    "\n",
    "    return sorted(set(A), reverse=True)\n",
    "\n",
    "def trunc_len_le_d_in_schur(f_schur, d):\n",
    "    out = s.zero()\n",
    "    for lam, coeff in f_schur:\n",
    "        if len(lam) <= d:\n",
    "            out += coeff * s[lam]\n",
    "    return out\n",
    "\n",
    "def E_m(m, d):\n",
    "    \"\"\"\n",
    "    E_m(d) = sum_{T ⊢ m, len(T) <= d} s_{2T}.\n",
    "    \"\"\"\n",
    "    out = s.zero()\n",
    "    for T in Partitions(int(m), max_length=int(d)):\n",
    "        out += s[Partition([2*x for x in T])]\n",
    "    return out\n",
    "\n",
    "def K_k(k, d):\n",
    "    \"\"\"\n",
    "    K_k(d) = sum_{S in A(k,d)} s_S, matching A_partitions exactly:\n",
    "      - even sector included when k even\n",
    "      - odd  sector included when k >= d and (k-d) even\n",
    "    \"\"\"\n",
    "    k = int(k); d = int(d)\n",
    "    out = s.zero()\n",
    "\n",
    "    # even sector\n",
    "    if k % 2 == 0:\n",
    "        out += E_m(k//2, d)\n",
    "\n",
    "    # odd sector (this contributes for d even at even k, and for d odd at odd k)\n",
    "    if k >= d and (k - d) % 2 == 0:\n",
    "        e_d = s[Partition([1]*d)]\n",
    "        out += trunc_len_le_d_in_schur(e_d * E_m((k-d)//2, d), d)\n",
    "\n",
    "    return out\n",
    "\n",
    "\n",
    "def Phi_kd_all(k, d):\n",
    "    \"\"\"\n",
    "    Phi(mu) = <K_k(d), p_mu>.\n",
    "    Efficiently via p-basis:\n",
    "      p(K) = sum_mu (Phi(mu)/z_mu) p_mu  =>  Phi(mu) = z_mu * coeff_{mu}(p(K)).\n",
    "    Returns dict keyed by tuples mu.\n",
    "    \"\"\"\n",
    "    k = int(k); d = int(d)\n",
    "    K = K_k(k, d)\n",
    "    Kp = p(K)\n",
    "    Phi = {}\n",
    "    for mu in Partitions(k):\n",
    "        muP = Partition(mu)\n",
    "        Phi[tuple(muP)] = ZZ(Kp.coefficient(muP) * z_of_mu(tuple(muP)))\n",
    "    return Phi\n",
    "\n",
    "# ----------------------------\n",
    "#  A_N(mu) and Z(N,d,k)\n",
    "# ----------------------------\n",
    "\n",
    "def A_N_of_mu(mu, N):\n",
    "    \"\"\"\n",
    "    A_N(mu) = sum_{len(R) <= N} chi^R(mu)^2\n",
    "    computed from Schur expansion of p_mu:\n",
    "      p_mu = sum_R chi^R(mu) s_R\n",
    "    \"\"\"\n",
    "    muP = Partition(mu)\n",
    "    expr = s(p[muP])          # p_mu expanded in Schur; coeffs are chi^R(mu)\n",
    "    tot = ZZ(0)\n",
    "    for R, coeff in expr:\n",
    "        if len(R) <= int(N):\n",
    "            tot += ZZ(coeff)**2\n",
    "    return tot\n",
    "\n",
    "def Z_mu_sum(N, d, k):\n",
    "    \"\"\"\n",
    "    Main routine, with arguments in the same order as the paper:\n",
    "        Z_mu_sum(N, d, k) = Z(N, d, k)\n",
    "\n",
    "    Evaluates the character-sum formula\n",
    "        Z(N,d,k) = sum_{mu ⊢ k} Phi(mu)/z_mu * A_N(mu).\n",
    "    \"\"\"\n",
    "    N = int(N); d = int(d); k = int(k)\n",
    "    Phi = Phi_kd_all(k, d)\n",
    "    tot = QQ(0)\n",
    "    for mu in Partitions(k):\n",
    "        mu = tuple(mu)\n",
    "        v = Phi[mu]\n",
    "        if v == 0:\n",
    "            continue\n",
    "        tot += QQ(v * A_N_of_mu(mu, N)) / z_of_mu(mu)\n",
    "    return ZZ(tot) if tot in ZZ else tot\n",
    "\n",
    "# ----------------------------\n",
    "#  O(d) version: keep only A_+(k,d)\n",
    "# ----------------------------\n",
    "\n",
    "def K_k_O(k, d):\n",
    "    \"\"\"\n",
    "    K_k^O(d) = sum_{S in A_+(k,d)} s_S\n",
    "\n",
    "    i.e. only Young diagrams with all row lengths even\n",
    "    and at most d rows.\n",
    "    \"\"\"\n",
    "    k = int(k); d = int(d)\n",
    "    if k % 2 != 0:\n",
    "        return s.zero()\n",
    "    return E_m(k // 2, d)\n",
    "\n",
    "\n",
    "def Phi_kd_O(k, d):\n",
    "    \"\"\"\n",
    "    Phi_O(mu) from the power-sum expansion of K_k_O(k,d):\n",
    "      p(K_k_O) = sum_mu (Phi_O(mu)/z_mu) p_mu\n",
    "    \"\"\"\n",
    "    k = int(k); d = int(d)\n",
    "    K = K_k_O(k, d)\n",
    "    Kp = p(K)\n",
    "    Phi = {}\n",
    "    for mu in Partitions(k):\n",
    "        muP = Partition(mu)\n",
    "        Phi[tuple(muP)] = ZZ(Kp.coefficient(muP) * z_of_mu(tuple(muP)))\n",
    "    return Phi\n",
    "\n",
    "\n",
    "def Z_mu_sum_O(N, d, k):\n",
    "    \"\"\"\n",
    "    O(d) version of the character-sum formula:\n",
    "        Z_O(N,d,k) = sum_{mu ⊢ k} Phi_O(mu)/z_mu * A_N(mu)\n",
    "    \"\"\"\n",
    "    N = int(N); d = int(d); k = int(k)\n",
    "\n",
    "    # For O(d), odd k gives no invariants\n",
    "    if k % 2 != 0:\n",
    "        return ZZ(0)\n",
    "\n",
    "    Phi = Phi_kd_O(k, d)\n",
    "    tot = QQ(0)\n",
    "    for mu in Partitions(k):\n",
    "        mu = tuple(mu)\n",
    "        v = Phi[mu]\n",
    "        if v == 0:\n",
    "            continue\n",
    "        tot += QQ(v * A_N_of_mu(mu, N)) / z_of_mu(mu)\n",
    "    return ZZ(tot) if tot in ZZ else totp\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8d160d33-11ec-49ac-baf5-8de0b0fdbee3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "946"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum(8, 3, 10)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "1b2903c7-5aeb-445e-92b7-758f26301f6d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "946"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum_O (8, 3, 10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "41b1723a-ec79-48cb-bb82-90583c9ebdd2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum_O (8, 3, 9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "c93a5090-deec-4c87-acb4-21bd2eb68bbc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "286"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum(8, 3, 9 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "b4576a06-19d6-40b4-8d22-2bdfc5461a69",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print ( Z_mu_sum(10,4,4) ) \n",
    "Z_mu_sum_O(10,4,4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a2c8ac6b-8abb-48ce-9ff8-83663d9dba19",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "8"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print ( Z_mu_sum(4,4,4) ) \n",
    "Z_mu_sum_O(4,4,4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "83248a42-2e9d-47be-bad4-31de5750452b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "44\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "34"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "print ( Z_mu_sum(15,4,6) ) \n",
    "Z_mu_sum_O(15,4,6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "95b6cbf4-22ee-4719-bf8a-f3685c089dcb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 2, 31, 668, 15579, 348084]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum(7, 5, 2*k) - Z_mu_sum(6, 5, 2*k) for k in range(1, 9)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "4b11b8e3-d8e9-47f7-8b8b-5fca461f7b5a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 0, 0, 2, 31, 668, 15579, 348084]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum_O (7, 5, 2*k) - Z_mu_sum_O (6, 5, 2*k) for k in range(1, 9)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "f383eae2-fc2e-411e-987b-b59898d18d16",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2, 8, 34, 181, 1288, 12298, 142137, 1843135]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum_O (7, 5, 2*k  )  for k in range(1, 9)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "a66fa19e-079e-42c8-8486-8b29118b7025",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2, 8, 34, 181, 1288, 12298, 142137, 1843135]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum (7, 5, 2*k  )  for k in range(1, 9)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "aaf62e12-0bc9-4d6b-ae16-c35865a28fe9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2, 8, 34, 162, 937, 6156, 42624, 302428, 2147430, 15085737, 104167974]"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum_O (7, 3, 2*k  )  for k in range(1, 12)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "27d38ebc-08f2-4379-8b7c-662e1d56cb18",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2, 8, 34, 162, 937, 6156, 42624, 302428, 2147430, 15085737, 104167974]"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum (7, 3, 2*k  )  for k in range(1, 12)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1fe313ac-c1bd-4d72-b361-d093af3ae41b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0, 1, 13, 179, 2408, 32970, 460171, 6520469, 93145462]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum (7, 5, 2*k + 1  )  for k in range(1, 10)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "2ee764d8-6dce-4550-8d45-42cac22f68fa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0,\n",
       " 1,\n",
       " 13,\n",
       " 179,\n",
       " 2408,\n",
       " 32970,\n",
       " 460171,\n",
       " 6520469,\n",
       " 93145462,\n",
       " 1330837653,\n",
       " 18880294068,\n",
       " 264355106504,\n",
       " 3635895536252,\n",
       " 48948787383060]"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[Z_mu_sum (7, 5, 2*k + 1  )  for k in range(1, 15)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "192a8f3e-1000-4632-b8c3-d57691188832",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "29044367"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum(10, 4, 18)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "90a60019-c003-400e-8e06-c107af60c55f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "349586794"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum(10, 4, 20)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "83fcb95b-c612-4e9f-83ba-afd9d59246f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "111959655014092"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum(10, 4, 30)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2bcdc191-12fe-44cd-a4fe-3094937c5f55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum(N=10, d=4, k=19)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "3750da8b-9d28-4c30-ae64-dd6868dfe730",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2\n",
      "1\n",
      "7\n",
      "4\n",
      "23\n",
      "19\n",
      "68\n",
      "83\n"
     ]
    }
   ],
   "source": [
    "for k in range(2, 10):\n",
    "    print(Z_mu_sum(3, 3, k))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "52a58852-f7db-42ef-a6df-366be3ce3670",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9\n",
      "44\n",
      "276\n",
      "2150\n",
      "19658\n",
      "189152\n",
      "1848400\n",
      "17862917\n"
     ]
    }
   ],
   "source": [
    "for k in range(2, 10):\n",
    "    print(Z_mu_sum(6, 4, 2*k))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "6912909c-d98a-457c-9b06-61d76df268ba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "7746901929916"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum(6, 4, 30)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d603c504-90a4-4735-8d25-5e30900a9aba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "182"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum_O(10, 4, 8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "709b79f6-20be-4f2d-b8a0-8d368ab3b6fc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "946"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Z_mu_sum_O(8,3,10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8f038758-cc9d-4ae5-929f-c64299770f55",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/OrthogKroneckerHelgason.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "994cb79c-5b59-44c1-9491-7a6657114543",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.all import *\n",
    "\n",
    "Sym = SymmetricFunctions(QQ)\n",
    "s = Sym.schur()\n",
    "\n",
    "\n",
    "def A_plus_partitions(k, d):\n",
    "    \"\"\"\n",
    "    A_+(k,d): Young diagrams T of k with all row lengths even\n",
    "    and length(T) <= d.\n",
    "\n",
    "    This is the Cartan--Helgason set relevant for O(d).\n",
    "    \"\"\"\n",
    "    return [\n",
    "        Partition(T)\n",
    "        for T in Partitions(k, max_length=d)\n",
    "        if all(part % 2 == 0 for part in T)\n",
    "    ]\n",
    "\n",
    "\n",
    "def A_minus_partitions(k, d):\n",
    "    \"\"\"\n",
    "    A_-(k,d): Young diagrams T of k with exactly d rows,\n",
    "    all row lengths odd.\n",
    "\n",
    "    These correspond to the extra SO(d) invariants involving the epsilon tensor.\n",
    "    \"\"\"\n",
    "    return [\n",
    "        Partition(T)\n",
    "        for T in Partitions(k, max_length=d)\n",
    "        if len(T) == d and all(part % 2 == 1 for part in T)\n",
    "    ]\n",
    "\n",
    "\n",
    "def A_partitions(k, d):\n",
    "    \"\"\"\n",
    "    A(k,d) = A_+(k,d) union A_-(k,d).\n",
    "\n",
    "    This is the Cartan--Helgason set relevant for SO(d).\n",
    "    \"\"\"\n",
    "    return A_plus_partitions(k, d) + A_minus_partitions(k, d)\n",
    "\n",
    "\n",
    "def Z_Kronecker_SO(N, d, k):\n",
    "    \"\"\"\n",
    "    Computes Z(N,d,k) for SO(d), equation (5.30):\n",
    "\n",
    "        Z(N,d,k) =\n",
    "            sum_{R |- k, l(R) <= N}\n",
    "            sum_{T in A(k,d)}\n",
    "            C(R,R,T).\n",
    "\n",
    "    The Kronecker coefficient C(R,R,T) is extracted as the coefficient\n",
    "    of s_T in the internal/Kronecker product s_R * s_R.\n",
    "    \"\"\"\n",
    "    Rs = [Partition(R) for R in Partitions(k, max_length=N)]\n",
    "    Tset = {tuple(T) for T in A_partitions(k, d)}\n",
    "\n",
    "    total = ZZ(0)\n",
    "\n",
    "    for R in Rs:\n",
    "        fRR = s(R).itensor(s(R))\n",
    "        coeffs = fRR.monomial_coefficients()\n",
    "\n",
    "        for T, coeff in coeffs.items():\n",
    "            if tuple(T) in Tset:\n",
    "                total += ZZ(coeff)\n",
    "\n",
    "    return total\n",
    "\n",
    "\n",
    "def Z_Kronecker_O(N, d, k):\n",
    "    \"\"\"\n",
    "    Computes Z_O(N,d,k) for O(d), equation (5.31):\n",
    "\n",
    "        Z_O(N,d,k) =\n",
    "            sum_{R |- k, l(R) <= N}\n",
    "            sum_{T in A_+(k,d)}\n",
    "            C(R,R,T).\n",
    "\n",
    "    This differs from the SO(d) formula only by replacing A(k,d)\n",
    "    with the even-row sector A_+(k,d).\n",
    "    \"\"\"\n",
    "    Rs = [Partition(R) for R in Partitions(k, max_length=N)]\n",
    "    Tset = {tuple(T) for T in A_plus_partitions(k, d)}\n",
    "\n",
    "    total = ZZ(0)\n",
    "\n",
    "    for R in Rs:\n",
    "        fRR = s(R).itensor(s(R))\n",
    "        coeffs = fRR.monomial_coefficients()\n",
    "\n",
    "        for T, coeff in coeffs.items():\n",
    "            if tuple(T) in Tset:\n",
    "                total += ZZ(coeff)\n",
    "\n",
    "    return total\n",
    "\n",
    "\n",
    "def table_SO_O(N, d, kmax):\n",
    "    \"\"\"\n",
    "    Returns [(k, Z_SO(N,d,k), Z_O(N,d,k))] for 0 <= k <= kmax.\n",
    "    \"\"\"\n",
    "    return [\n",
    "        (k, Z_Kronecker_SO(N, d, k), Z_Kronecker_O(N, d, k))\n",
    "        for k in range(kmax + 1)\n",
    "    ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "bde2d676-87a3-4da1-82b4-a25506df1323",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SO(3), N=4, k=8: 126\n",
      "O(3),  N=4, k=8: 126\n",
      "First check passed.\n"
     ]
    }
   ],
   "source": [
    "# First basic check: sample values and inclusion Z_O <= Z_SO\n",
    "\n",
    "print(\"SO(3), N=4, k=8:\", Z_Kronecker_SO(4, 3, 8))\n",
    "print(\"O(3),  N=4, k=8:\", Z_Kronecker_O(4, 3, 8))\n",
    "\n",
    "assert Z_Kronecker_O(4, 3, 8) <= Z_Kronecker_SO(4, 3, 8)\n",
    "\n",
    "print(\"First check passed.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "08efd684-1f51-4f75-97bb-0fb7e719c187",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "N = 5, d = 3\n",
      " k        Z_SO              Z_O              Z_SO - Z_O\n",
      "--------------------------------------------------------------\n",
      " 3                 1                 0                 1\n",
      " 5                 5                 0                 5\n",
      " 7                36                 0                36\n",
      " 9               260                 0               260\n",
      "11              1665                 0              1665\n",
      "13             10199                 0             10199\n",
      "15             59220                 0             59220\n"
     ]
    }
   ],
   "source": [
    "# Table showing nontrivial SO(d) versus O(d) differences.\n",
    "# For odd d, differences appear at odd k.\n",
    "# For even d, differences can appear at even k.\n",
    "\n",
    "def table_SO_O_diff(N, d, kmax):\n",
    "    \"\"\"\n",
    "    Prints a table of k, Z_SO, Z_O, and their difference.\n",
    "    \"\"\"\n",
    "    print(f\"N = {N}, d = {d}\")\n",
    "    print(\" k        Z_SO              Z_O              Z_SO - Z_O\")\n",
    "    print(\"-\" * 62)\n",
    "\n",
    "    for k in range(kmax + 1):\n",
    "        zSO = Z_Kronecker_SO(N, d, k)\n",
    "        zO  = Z_Kronecker_O(N, d, k)\n",
    "        diff = zSO - zO\n",
    "\n",
    "        if diff != 0:\n",
    "            print(f\"{k:2d}  {zSO:16d}  {zO:16d}  {diff:16d}\")\n",
    "\n",
    "\n",
    "# First nontrivial odd-d example: SO(3) differs from O(3) at odd k.\n",
    "table_SO_O_diff(N=5, d=3, kmax=15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "43595eb9-847d-477a-86b1-39ae933dfc80",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "N = 5, d = 4\n",
      " k        Z_SO              Z_O              Z_SO - Z_O\n",
      "--------------------------------------------------------------\n",
      " 4                 9                 8                 1\n",
      " 6                43                33                10\n",
      " 8               265               170                95\n",
      "10              1932              1079               853\n",
      "12             15705              8213              7492\n",
      "14            129048             65615             63433\n",
      "16           1042212            524427            517785\n"
     ]
    }
   ],
   "source": [
    "# Even d example: differences appear at even k from the A_-(k,d) sector.\n",
    "\n",
    "table_SO_O_diff(N=5, d=4, kmax=16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0bd938a7-ca1d-439b-84b9-411cb0e631a2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SO(3) table: N = 5, k <= 14\n",
      " k        Z_SO\n",
      "----------------------\n",
      " 0             1\n",
      " 1             0\n",
      " 2             2\n",
      " 3             1\n",
      " 4             8\n",
      " 5             5\n",
      " 6            33\n",
      " 7            36\n",
      " 8           151\n",
      " 9           260\n",
      "10           799\n",
      "11          1665\n",
      "12          4525\n",
      "13         10199\n",
      "14         25625\n",
      "\n",
      "O(3) table: N = 5, k <= 14\n",
      " k        Z_O\n",
      "----------------------\n",
      " 0             1\n",
      " 1             0\n",
      " 2             2\n",
      " 3             0\n",
      " 4             8\n",
      " 5             0\n",
      " 6            33\n",
      " 7             0\n",
      " 8           151\n",
      " 9             0\n",
      "10           799\n",
      "11             0\n",
      "12          4525\n",
      "13             0\n",
      "14         25625\n",
      "\n",
      "SO(4) table: N = 5, k <= 14\n",
      " k        Z_SO\n",
      "----------------------\n",
      " 0             1\n",
      " 1             0\n",
      " 2             2\n",
      " 3             0\n",
      " 4             9\n",
      " 5             0\n",
      " 6            43\n",
      " 7             0\n",
      " 8           265\n",
      " 9             0\n",
      "10          1932\n",
      "11             0\n",
      "12         15705\n",
      "13             0\n",
      "14        129048\n",
      "\n",
      "O(4) table: N = 5, k <= 14\n",
      " k        Z_O\n",
      "----------------------\n",
      " 0             1\n",
      " 1             0\n",
      " 2             2\n",
      " 3             0\n",
      " 4             8\n",
      " 5             0\n",
      " 6            33\n",
      " 7             0\n",
      " 8           170\n",
      " 9             0\n",
      "10          1079\n",
      "11             0\n",
      "12          8213\n",
      "13             0\n",
      "14         65615\n"
     ]
    }
   ],
   "source": [
    "# Separate SO(d) and O(d) tables for k <= 14\n",
    "\n",
    "def table_SO(N, d, kmax=14):\n",
    "    \"\"\"\n",
    "    Prints k and Z_SO(N,d,k) for 0 <= k <= kmax.\n",
    "    \"\"\"\n",
    "    print(f\"SO({d}) table: N = {N}, k <= {kmax}\")\n",
    "    print(\" k        Z_SO\")\n",
    "    print(\"-\" * 22)\n",
    "\n",
    "    for k in range(kmax + 1):\n",
    "        zSO = Z_Kronecker_SO(N, d, k)\n",
    "        print(f\"{k:2d}  {zSO:12d}\")\n",
    "\n",
    "\n",
    "def table_O(N, d, kmax=14):\n",
    "    \"\"\"\n",
    "    Prints k and Z_O(N,d,k) for 0 <= k <= kmax.\n",
    "    \"\"\"\n",
    "    print(f\"O({d}) table: N = {N}, k <= {kmax}\")\n",
    "    print(\" k        Z_O\")\n",
    "    print(\"-\" * 22)\n",
    "\n",
    "    for k in range(kmax + 1):\n",
    "        zO = Z_Kronecker_O(N, d, k)\n",
    "        print(f\"{k:2d}  {zO:12d}\")\n",
    "\n",
    "\n",
    "# Example runs\n",
    "table_SO(N=5, d=3, kmax=14)\n",
    "print()\n",
    "table_O(N=5, d=3, kmax=14)\n",
    "\n",
    "print()\n",
    "table_SO(N=5, d=4, kmax=14)\n",
    "print()\n",
    "table_O(N=5, d=4, kmax=14)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b347f4b8-3e4d-41bf-bb2f-4b881f7a01fe",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6cffc5b6-8e1a-4ea5-ba00-b1ee991aeb12",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

